Finite-size Effects in periodic EOM-CCSD for Ionization Energies and Electron Affinities: Convergence Rate and Extrapolation to the Thermodynamic Limit

We investigate the convergence of quasi-particle energies for periodic systems to the thermodynamic limit using increasingly large simulation cells corresponding to increasingly dense integration meshes in reciprocal space. The quasi-particle energies are computed at the level of equation-of-motion coupled-cluster theory for ionization (IP-EOM-CC) and electron attachment processes (EA-EOM-CC). By introducing an electronic correlation structure factor, the expected asymptotic convergence rates for systems with different dimensionality are formally derived. We rigorously test these derivations through numerical simulations for trans-Polyacetylene using IP/EA-EOM-CCSD and the G0W0@HF approximation, which confirm the predicted convergence behavior. Our findings provide a solid foundation for efficient schemes to correct finite-size errors in IP/EA-EOM-CCSD calculations.

==> make-diff.sh <==
#!/usr/bin/env bash

set -ux

rev="${1:?Give me a commit or HEAD^ blah blah}" 

outfile=$(
  latexdiff-vc \
    --git \
    -r $rev \
    main.tex |
    tail -1 |
    awk '{print $4}'
)

latexmk -pdf -shell-escape -outdir=diff-build "${outfile}"

cat <<EOF



YOUR DIFF FILE IS IN ./diff-build

$(ls diff-build/*pdf)



EOF

